Neuroscientific User Models: The Source of Uncertain User Feedback and Potentials for Improving Recommendation and Personalisation

Recent research revealed a considerable lack of reliability for user feedback when interacting with adaptive systems, often denoted as user noise or human uncertainty. Moreover, this lack of reliability holds striking impacts for the assessment of adaptive systems and personalisation approaches. Whenever research on this topic is done, there is a very strong system-centric view in which user variation is something undesirable and should be modelled with the eye to eliminate. However, the possibilities of extracting additional information were only insufficiently considered so far. In this contribution we consider the neuroscientific theory of the Bayesian brain in order to develop novel user models with the power of turning the variability of user behaviour into additional information for improving recommendation and personalisation. To this end, we first introduce an adaptive model in which populations of neurons provide an estimation for a feedback to be submitted. Subsequently, we present various decoder functions with which neuronal activity can be translated into quantitative decisions. The interplay of cognition model and decoder functions lead to different model-based properties of decision-making. This will help to associate users to different clusters on the basis of their individual neural characteristics and thinking patterns. By means of user experiments and simulations, we show that this information can be used to improve the standard collaborative filtering.

==> PythonGraphics/PPCclass.py <==
#import matplotlib.pyplot as plt
#import seaborn as sns

import random
import numpy as np
from scipy import stats as st
from scipy import integrate

from array import array


import math


class Population:
    
    # Startwerte vorgeben
    def __init__(self):
        self.stimulus = 3
        self.gain = 1
        self.width = 1
        self.offset = 5
        self.n = 100
        self.PrV = np.linspace(1,5,self.n)
        self.Staticresponse = "not yet created"
        self.Noisyresponse = "not yet created"
        self.Stimspace = np.linspace(1,5,100)
        self.Prior = "not yet created"
        self.Posterior = "not yet created"
        self.NORM={}
        self.PMF={}

    # Parameter ändern
    def set_stimulus(self, stimulus):
        self.stimulus = stimulus
    def set_gain(self, gain):
        self.gain = gain
    def set_width(self, width):
        self.width = width
    def set_offset(self, offset):
        self.offset = offset
    def set_populationsize(self, n):
        self.n = n
        self.PrV = np.linspace(1,5,self.n)

    # Neuronale Antworten generieren
    def mk_response(self):
        R = [self.gain*self.st_norm_pdf(self.stimulus,s_p,self.width)+self.offset for s_p in self.PrV]
        self.Staticresponse = np.array(R)
        self.Noisyresponse = np.random.poisson(lam=self.Staticresponse)

    # Decoder Funktionen
    def decoder_mvd(self):
        Response = self.Noisyresponse
        max_response = np.max(Response)
        PrV = self.PrV
        MaximaIDs = []
        for id in range(0,len(Response)):
            if Response[id] == max_response:
                MaximaIDs.append(id)
        ChoiceID = random.choice(MaximaIDs)
        self.estimator = PrV[ChoiceID]

    def decoder_wad(self):
        self.estimator = np.sum(self.Noisyresponse*self.PrV)/np.sum(self.Noisyresponse)
        
    def decoder_mld(self):
        Stimspace = self.Stimspace ; Response = self.Noisyresponse
        Posterior = []
        for id1 in range(0,len(Stimspace)):
            TheoreticResponses = self.gain*self.st_norm_pdf(Stimspace[id1],self.PrV,self.width)+self.offset
            likelihood = 10**300
            for id2 in range(0,self.n):
                likelihood *= float(self.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
            Posterior.append(likelihood)
        self.estimator = Stimspace[np.argmax(Posterior)]

    def decoder_mad(self):
        if isinstance(self.Noisyresponse, str):
            print("No response has been made so far")
            self.mk_response()
        if isinstance(self.Prior, str):
            print("Prior not set. Replacing by uniform")
            self.set_prior("uniform",[])
        Stimspace = self.Stimspace ; Response = self.Noisyresponse ; Prior = self.Prior
        PrePosterior = []
        for id1 in range(0,len(Stimspace)):
            TheoreticResponses = self.gain*self.st_norm_pdf(Stimspace[id1],self.PrV,self.width)+self.offset
            likelihood = 10**300
            for id2 in range(0,self.n):
                likelihood *= float(self.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
            PrePosterior.append(likelihood*Prior[id1])
        area = integrate.simps(PrePosterior, dx=5)
        self.estimator = Stimspace[np.argmax(PrePosterior)]
        self.Posterior = PrePosterior/area
        
    def decoderlearning(self, trials):
        if isinstance(self.Noisyresponse, str):
            print("No response has been made so far. Creating response now.")
            self.mk_response()
        if isinstance(self.Prior, str):
            print("Prior not set. Replacing by uniform")
            self.set_prior("uniform",[])
        Stimspace = self.Stimspace ; Response = self.Noisyresponse ; Prior = self.Prior
        Estimators = [] ; PrePosterior = []
        for id1 in range(0,len(Stimspace)):
            TheoreticResponses = self.gain*self.st_norm_pdf(Stimspace[id1],self.PrV,self.width)+self.offset
            likelihood = 10**300
            for id2 in range(0,self.n):
                likelihood *= float(self.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
            PrePosterior.append(likelihood*Prior[id1])
        area = integrate.simps(PrePosterior, dx=5)
        updated_Prior = PrePosterior/area
        updated_estimator = Stimspace[np.argmax(updated_Prior)]
        Estimators.append(updated_estimator)
        for trial in range(0, trials-1):
            self.mk_response() ; Response = self.Noisyresponse
            PrePosterior = []
            for id1 in range(0,len(Stimspace)):
                TheoreticResponses = self.gain*self.st_norm_pdf(Stimspace[id1],self.PrV,self.width)+self.offset
                likelihood = 10**300
                for id2 in range(0,self.n):
                    likelihood  *= float(self.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
                PrePosterior.append(likelihood*updated_Prior[id1])
            area = integrate.simps(PrePosterior, dx=5)
            updated_Prior = PrePosterior/area
            updated_estimator = Stimspace[np.argmax(updated_Prior)]
            Estimators.append(updated_estimator)
        self.estimator = np.array(Estimators)
        
    def get_nmse(self,decoderfunction, reps):
        maxMSE = np.max((np.array([1,2,3,4,5])-self.stimulus)**2)
        Estims = np.zeros(reps)
        for rep in range(0,reps):
            self.mk_response()
            if decoderfunction == "mvd":
                self.decoder_mvd()
            elif decoderfunction == "wad":
                self.decoder_wad()
            elif decoderfunction == "mld":
                self.decoder_mld()
            elif decoderfunction == "mad":
                self.decoder_mad()
            Estims[rep] = self.estimator
        self.nmse = np.mean( (Estims-self.stimulus)**2 /maxMSE )

    # Sonstiges
    def set_prior(self, kind, *args):
        if kind == "uniform":
            self.Prior = st.uniform.pdf(self.Stimspace, loc=1, scale=4)
        if kind == "normal":
            self.Prior = st.norm.pdf(self.Stimspace, 3, .75)
        if kind == "triangle":
            self.Prior = st.triang.pdf(self.Stimspace, args[0], 1,4)

#    # Grafiken erstellen und plotten
#    def show_staticresponse(self, filename=""):
#        plt.plot(self.PrV, self.Staticresponse, 'o')
#        plt.xlabel("Preferred Stimulus (Stars)")
#        plt.ylabel("Response (Hz)")
#        if filename != "":
#            plt.savefig(filename+".pdf")
#        plt.show()
#    def show_noisyresponse(self, filename=""):
#        plt.plot(self.PrV, self.Noisyresponse, 'o')
#        plt.xlabel("Preferred Stimulus (Stars)")
#        plt.ylabel("Response (Hz)")
#        if filename != "":
#            plt.savefig(filename+".pdf")
#        plt.show()
#    def show_decoder(self, filename=""):
#        if isinstance(self.Noisyresponse, str):
#            print("No response has been made so far")
#            self.mk_response()
#        if isinstance(self.Prior, str):
#            print("Prior not set. Replacing by uniform")
#            self.set_prior("uniform")
#        Stimspace = self.Stimspace ; Response = self.Noisyresponse ; Prior = self.Prior
#        PrePosterior = []
#        for id1 in range(0,len(Stimspace)):
#            TheoreticResponses = self.gain*self.st_norm_pdf(Stimspace[id1],self.PrV,self.width)+self.offset
#            likelihood = 10**300
#            for id2 in range(0,self.n):
#                likelihood *= float(self.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
#            PrePosterior.append(likelihood*Prior[id1])
#        area = integrate.simps(PrePosterior, dx=5)
#        self.estimator = Stimspace[np.argmax(PrePosterior/area)]
#        fig, ax1 = plt.subplots()
#        ax1.plot(self.PrV, self.Noisyresponse, 'o')
#        ax1.set_ylabel('Response (Hz)')
#        ax1.axvline(x=self.stimulus, color='r')
#        ax1.axvline(x=self.estimator, color='g')
#        ax2 = ax1.twinx()
#        ax2.plot(self.Stimspace, PrePosterior/area, 'g')
#        plt.xlabel("Stimulus (Sterne)")
#        ax2.set_ylabel('Posterior')
#        ax1.set_xlabel('Stimulus')
#        if filename != "":
#            plt.savefig(filename+".pdf")
#        plt.show()
#        
#    def show_decoderlearning(self, trials, filename=""):
#        if isinstance(self.Noisyresponse, str):
#            print("No response has been made so far. Creating response now.")
#            self.mk_response()
#        if isinstance(self.Prior, str):
#            print("Prior not set. Replacing by uniform")
#            self.set_prior("uniform")
#        Stimspace = self.Stimspace ; Response = self.Noisyresponse ; Prior = self.Prior
#        Estimators = [] ; PrePosterior = []
#        for id1 in range(0,len(Stimspace)):
#            TheoreticResponses = self.gain*self.st_norm_pdf(Stimspace[id1],self.PrV,self.width)+self.offset
#            likelihood = 10**300
#            for id2 in range(0,self.n):
#                likelihood *= float(self.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
#            PrePosterior.append(likelihood*Prior[id1])
#        area = integrate.simps(PrePosterior, dx=5)
#        updated_Prior = PrePosterior/area
#        updated_estimator = Stimspace[np.argmax(updated_Prior)]
#        Estimators.append(updated_estimator)
#        fig, ax1 = plt.subplots()
#        ax1.plot(self.PrV, self.Noisyresponse, 'o')
#        ax1.set_ylabel('Response (Hz)')
#        ax1.axvline(x=self.stimulus, color='r')
#        ax1.axvline(x=updated_estimator, color='g')
#        ax2 = ax1.twinx()
#        ax2.plot(self.Stimspace, updated_Prior, 'g')
#        plt.xlabel("Stimulus (Sterne)")
#        ax2.set_ylabel('Posterior')
#        ax1.set_xlabel('Stimulus')
#        plt.suptitle("Trial 1")
#        if filename != "":
#            plt.savefig(filename+str(1)+".pdf")
#        plt.show()
#        for trial in range(0, trials-1):
#            self.mk_response() ; Response = self.Noisyresponse
#            PrePosterior = []
#            for id1 in range(0,len(Stimspace)):
#                TheoreticResponses = self.gain*self.st_norm_pdf(Stimspace[id1],self.PrV,self.width)+self.offset
#                likelihood = 10**300
#                for id2 in range(0,self.n):
#                    likelihood  *= float(self.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
#                PrePosterior.append(likelihood*updated_Prior[id1])
#            area = integrate.simps(PrePosterior, dx=5)
#            updated_Prior = PrePosterior/area
#            updated_estimator = Stimspace[np.argmax(updated_Prior)]
#            Estimators.append(updated_estimator)
#            fig, ax1 = plt.subplots()
#            ax1.plot(self.PrV, self.Noisyresponse, 'o')
#            ax1.set_ylabel('Response (Hz)')
#            ax1.axvline(x=self.stimulus, color='r')
#            ax1.axvline(x=updated_estimator, color='g')
#            ax2 = ax1.twinx()
#            ax2.plot(self.Stimspace, updated_Prior, 'g')
#            plt.xlabel("Stimulus (Sterne)")
#            ax2.set_ylabel('Posterior')
#            ax1.set_xlabel('Stimulus')
#            plt.suptitle("Trial %s"%(trial+2))
#            if filename != "":
#                plt.savefig(filename+str(trial+2)+".pdf")
#            plt.show()
#        self.estimator = np.array(Estimators)
        
    def st_poisson_pmf(self, a,b): 
        key = (a,b)
        val = self.PMF.get(key, 0)
        if val == 0:
            if (a <= 0) or (float (a/b) == 0):
                val = float(st.poisson.pmf(a,b))
            else:
                val = float(self.stirling(a,b))
        self.PMF[key] = val
        return val

    def stirling(self, k,lmb):
        return math.exp(k*(1+math.log(lmb/k))-lmb) / math.sqrt(2*math.pi*(k+1/6))

    def st_norm_pdf(self, a,b,c):    
        if np.isscalar(b):
            key = (a,b,c)
            val = self.NORM.get(key, 0)
            if val == 0:
                val = float(st.norm.pdf(a,b,c))
                self.NORM[key] = val
            return val
        else:
            result=[]
            for x in b:
                key = (a,x,c)
                val = self.NORM.get(key, 0)
                if val == 0:
                    val = float(st.norm.pdf(a,x,c))
                    self.NORM[key] = val
                result.append(val)
            
            return np.array(result)
                

    
    


==> PythonGraphics/PPCclassGraphics.py <==
import matplotlib.pyplot as plt
import seaborn as sns

import random
import numpy as np
from scipy import stats as st
from scipy import integrate

from array import array


import math


class Population:
    
    # Startwerte vorgeben
    def __init__(self):
        self.stimulus = 3
        self.gain = 1
        self.width = 1
        self.offset = 5
        self.n = 100
        self.PrV = np.linspace(1,5,self.n)
        self.Staticresponse = "not yet created"
        self.Noisyresponse = "not yet created"
        self.Stimspace = np.linspace(1,5,100)
        self.Prior = "not yet created"
        self.Posterior = "not yet created"
        self.NORM={}
        self.PMF={}

    # Parameter ändern
    def set_stimulus(self, stimulus):
        self.stimulus = stimulus
    def set_gain(self, gain):
        self.gain = gain
    def set_width(self, width):
        self.width = width
    def set_offset(self, offset):
        self.offset = offset
    def set_populationsize(self, n):
        self.n = n
        self.PrV = np.linspace(1,5,self.n)

    # Neuronale Antworten generieren
    def mk_response(self):
        R = [self.gain*self.st_norm_pdf(self.stimulus,s_p,self.width)+self.offset for s_p in self.PrV]
        self.Staticresponse = np.array(R)
        self.Noisyresponse = np.random.poisson(lam=self.Staticresponse)

    # Decoder Funktionen
    def decoder_mvd(self):
        Response = self.Noisyresponse
        max_response = np.max(Response)
        PrV = self.PrV
        MaximaIDs = []
        for id in range(0,len(Response)):
            if Response[id] == max_response:
                MaximaIDs.append(id)
        ChoiceID = random.choice(MaximaIDs)
        self.estimator = PrV[ChoiceID]

    def decoder_wad(self):
        self.estimator = np.sum(self.Noisyresponse*self.PrV)/np.sum(self.Noisyresponse)
        
    def decoder_mld(self):
        Stimspace = self.Stimspace ; Response = self.Noisyresponse
        Posterior = []
        for id1 in range(0,len(Stimspace)):
            TheoreticResponses = self.gain*self.st_norm_pdf(Stimspace[id1],self.PrV,self.width)+self.offset
            likelihood = 10**300
            for id2 in range(0,self.n):
                likelihood *= float(self.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
            Posterior.append(likelihood)
        self.estimator = Stimspace[np.argmax(Posterior)]
        self.Posterior = Posterior

    def decoder_mad(self):
        if isinstance(self.Noisyresponse, str):
            print("No response has been made so far")
            self.mk_response()
        if isinstance(self.Prior, str):
            print("Prior not set. Replacing by uniform")
            self.set_prior("uniform",[])
        Stimspace = self.Stimspace ; Response = self.Noisyresponse ; Prior = self.Prior
        PrePosterior = []
        for id1 in range(0,len(Stimspace)):
            TheoreticResponses = self.gain*self.st_norm_pdf(Stimspace[id1],self.PrV,self.width)+self.offset
            likelihood = 10**300
            for id2 in range(0,self.n):
                likelihood *= float(self.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
            PrePosterior.append(likelihood*Prior[id1])
        area = integrate.simps(PrePosterior, dx=5)
        self.estimator = Stimspace[np.argmax(PrePosterior)]
        self.Posterior = PrePosterior/area
        
    def decoderlearning(self, trials):
        if isinstance(self.Noisyresponse, str):
            print("No response has been made so far. Creating response now.")
            self.mk_response()
        if isinstance(self.Prior, str):
            print("Prior not set. Replacing by uniform")
            self.set_prior("uniform",[])
        Stimspace = self.Stimspace ; Response = self.Noisyresponse ; Prior = self.Prior
        Estimators = [] ; PrePosterior = []
        for id1 in range(0,len(Stimspace)):
            TheoreticResponses = self.gain*self.st_norm_pdf(Stimspace[id1],self.PrV,self.width)+self.offset
            likelihood = 10**300
            for id2 in range(0,self.n):
                likelihood *= float(self.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
            PrePosterior.append(likelihood*Prior[id1])
        area = integrate.simps(PrePosterior, dx=5)
        updated_Prior = PrePosterior/area
        updated_estimator = Stimspace[np.argmax(updated_Prior)]
        Estimators.append(updated_estimator)
        for trial in range(0, trials-1):
            self.mk_response() ; Response = self.Noisyresponse
            PrePosterior = []
            for id1 in range(0,len(Stimspace)):
                TheoreticResponses = self.gain*self.st_norm_pdf(Stimspace[id1],self.PrV,self.width)+self.offset
                likelihood = 10**300
                for id2 in range(0,self.n):
                    likelihood  *= float(self.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
                PrePosterior.append(likelihood*updated_Prior[id1])
            area = integrate.simps(PrePosterior, dx=5)
            updated_Prior = PrePosterior/area
            updated_estimator = Stimspace[np.argmax(updated_Prior)]
            Estimators.append(updated_estimator)
        self.estimator = np.array(Estimators)
        
    def get_nmse(self,reps):
        maxMSE = np.max((np.array([1,2,3,4,5])-self.stimulus)**2)
        Estims = np.zeros(reps)
        for rep in range(0,reps):
            self.mk_response()
            self.decoder()
            Estims[rep] = self.estimator
        self.nmse = np.mean( (Estims-self.stimulus)**2 /maxMSE )

    # Sonstiges
    def set_prior(self, kind, *args):
        if kind == "uniform":
            self.Prior = st.uniform.pdf(self.Stimspace, loc=1, scale=4)
        if kind == "normal":
            self.Prior = self.st_norm_pdf(self.Stimspace, args[0], args[1])
        if kind == "triangle":
            self.Prior = st.triang.pdf(self.Stimspace, args[0], 1,4)

    # Grafiken erstellen und plotten
    def show_staticresponse(self, filename=""):
        plt.plot(self.PrV, self.Staticresponse, 'o')
        plt.xlabel("Preferred Stimulus (Stars)")
        plt.ylabel("Response (Hz)")
        if filename != "":
            plt.savefig(filename+".pdf")
        plt.show()
    def show_noisyresponse(self, filename=""):
        plt.plot(self.PrV, self.Noisyresponse, 'o')
        plt.xlabel("Preferred Stimulus (Stars)")
        plt.ylabel("Response (Hz)")
        if filename != "":
            plt.savefig(filename+".pdf")
        plt.show()
    def show_decoder(self, filename=""):
        if isinstance(self.Noisyresponse, str):
            print("No response has been made so far")
            self.mk_response()
        if isinstance(self.Prior, str):
            print("Prior not set. Replacing by uniform")
            self.set_prior("uniform")
        Stimspace = self.Stimspace ; Response = self.Noisyresponse ; Prior = self.Prior
        PrePosterior = []
        for id1 in range(0,len(Stimspace)):
            TheoreticResponses = self.gain*self.st_norm_pdf(Stimspace[id1],self.PrV,self.width)+self.offset
            likelihood = 10**300
            for id2 in range(0,self.n):
                likelihood *= float(self.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
            PrePosterior.append(likelihood*Prior[id1])
        area = integrate.simps(PrePosterior, dx=5)
        self.estimator = Stimspace[np.argmax(PrePosterior/area)]
        fig, ax1 = plt.subplots()
        ax1.plot(self.PrV, self.Noisyresponse, 'o')
        ax1.set_ylabel('Response (Hz)')
        ax1.axvline(x=self.stimulus, color='r')
        ax1.axvline(x=self.estimator, color='g')
        ax2 = ax1.twinx()
        ax2.plot(self.Stimspace, PrePosterior/area, 'g')
        plt.xlabel("Stimulus (Sterne)")
        ax2.set_ylabel('Posterior')
        ax1.set_xlabel('Stimulus')
        if filename != "":
            plt.savefig(filename+".pdf")
        plt.show()
        
    def show_decoderlearning(self, trials, filename=""):
        if isinstance(self.Noisyresponse, str):
            print("No response has been made so far. Creating response now.")
            self.mk_response()
        if isinstance(self.Prior, str):
            print("Prior not set. Replacing by uniform")
            self.set_prior("uniform")
        Stimspace = self.Stimspace ; Response = self.Noisyresponse ; Prior = self.Prior
        Estimators = [] ; PrePosterior = []
        for id1 in range(0,len(Stimspace)):
            TheoreticResponses = self.gain*self.st_norm_pdf(Stimspace[id1],self.PrV,self.width)+self.offset
            likelihood = 10**300
            for id2 in range(0,self.n):
                likelihood *= float(self.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
            PrePosterior.append(likelihood*Prior[id1])
        area = integrate.simps(PrePosterior, dx=5)
        updated_Prior = PrePosterior/area
        updated_estimator = Stimspace[np.argmax(updated_Prior)]
        Estimators.append(updated_estimator)
        fig, ax1 = plt.subplots()
        ax1.plot(self.PrV, self.Noisyresponse, 'o')
        ax1.set_ylabel('Response (Hz)')
        ax1.axvline(x=self.stimulus, color='r')
        ax1.axvline(x=updated_estimator, color='g')
        ax2 = ax1.twinx()
        ax2.plot(self.Stimspace, updated_Prior, 'g')
        plt.xlabel("Stimulus (Sterne)")
        ax2.set_ylabel('Posterior')
        ax1.set_xlabel('Stimulus')
        plt.suptitle("Trial 1")
        if filename != "":
            plt.savefig(filename+str(1)+".pdf")
        plt.show()
        for trial in range(0, trials-1):
            self.mk_response() ; Response = self.Noisyresponse
            PrePosterior = []
            for id1 in range(0,len(Stimspace)):
                TheoreticResponses = self.gain*self.st_norm_pdf(Stimspace[id1],self.PrV,self.width)+self.offset
                likelihood = 10**300
                for id2 in range(0,self.n):
                    likelihood  *= float(self.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
                PrePosterior.append(likelihood*updated_Prior[id1])
            area = integrate.simps(PrePosterior, dx=5)
            updated_Prior = PrePosterior/area
            updated_estimator = Stimspace[np.argmax(updated_Prior)]
            Estimators.append(updated_estimator)
            fig, ax1 = plt.subplots()
            ax1.plot(self.PrV, self.Noisyresponse, 'o')
            ax1.set_ylabel('Response (Hz)')
            ax1.axvline(x=self.stimulus, color='r')
            ax1.axvline(x=updated_estimator, color='g')
            ax2 = ax1.twinx()
            ax2.plot(self.Stimspace, updated_Prior, 'g')
            plt.xlabel("Stimulus (Sterne)")
            ax2.set_ylabel('Posterior')
            ax1.set_xlabel('Stimulus')
            plt.suptitle("Trial %s"%(trial+2))
            if filename != "":
                plt.savefig(filename+str(trial+2)+".pdf")
            plt.show()
        self.estimator = np.array(Estimators)
        
    def st_poisson_pmf(self, a,b): 
        key = (a,b)
        val = self.PMF.get(key, 0)
        if val == 0:
            if (a <= 0) or (float (a/b) == 0):
                val = float(st.poisson.pmf(a,b))
            else:
                val = float(self.stirling(a,b))
        self.PMF[key] = val
        return val

    def stirling(self, k,lmb):
        return math.exp(k*(1+math.log(lmb/k))-lmb) / math.sqrt(2*math.pi*(k+1/6))

    def st_norm_pdf(self, a,b,c):    
        if np.isscalar(b):
            key = (a,b,c)
            val = self.NORM.get(key, 0)
            if val == 0:
                val = float(st.norm.pdf(a,b,c))
                self.NORM[key] = val
            return val
        else:
            result=[]
            for x in b:
                key = (a,x,c)
                val = self.NORM.get(key, 0)
                if val == 0:
                    val = float(st.norm.pdf(a,x,c))
                    self.NORM[key] = val
                result.append(val)
            
            return np.array(result)
                

    
    


==> PythonGraphics/PYGraNew.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

from multiprocessing import Process
import os, sys, time
import pickle
import numpy as np
from scipy import stats as st
from scipy import integrate
import random

import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd

from PPCclass import *


#LOAD = open('RE_Tensor.pkl', 'rb')
#REratings = pickle.load(LOAD); LOAD.close()
#U,I,T = np.shape(REratings)

sys.exit('All packages initialised')



# =============================================================================
# Tuning Curves zeichnen
# =============================================================================

def sigmoid_inc(x, preferred, gain, width, offset):
    t = .9
    shift=np.log(-(gain*t+offset*t-gain-offset)/(gain*t+offset*t-offset))*width+preferred
    return offset + gain/( 1 + np.exp((-x+shift)/width) )

def sigmoid_dec(x, preferred, gain, width, offset):
    t = .9
    shift=np.log(-(gain*t+offset*t-gain-offset)/(gain*t+offset*t-offset))*width-preferred
    return offset + gain/( 1 + np.exp((x+shift)/width) )

def bellshape(x, preferred, gain, width, offset):
    return gain * st.norm.pdf(x, preferred, width) + offset 

N = 11
Scale = np.linspace(1,5,100)
PrV   = np.linspace(1,5, N)

Responses_B = np.zeros(shape=(N,100))
Responses_Sinc = np.zeros(shape=(N,100))
Responses_Sdec = np.zeros(shape=(N,100))
for neuron_id in range(N):
    Responses_B[neuron_id,:] = bellshape(Scale, PrV[neuron_id], 10, .5, 5)
    Responses_Sinc[neuron_id,:] = sigmoid_inc(Scale, PrV[neuron_id], 5, .2, 5)
    Responses_Sdec[neuron_id,:] = sigmoid_dec(Scale, PrV[neuron_id], 5, .2, 5)

fig, axarr = plt.subplots(nrows=3, sharex=True, figsize=(7,7))
for neuron_id in range(N):
    axarr[0].plot(Scale, Responses_B[neuron_id,:], color='grey', linewidth=1)
    axarr[1].plot(Scale, Responses_Sinc[neuron_id,:], color='grey', linewidth=1)
    axarr[2].plot(Scale, Responses_Sdec[neuron_id,:], color='grey', linewidth=1)
axarr[0].plot(Scale, Responses_B[5,:], color='black', linewidth=3)
axarr[1].plot(Scale, Responses_Sinc[5,:], color='black', linewidth=3)
axarr[2].plot(Scale, Responses_Sdec[5,:], color='black', linewidth=3)
axarr[2].set_xlabel("Rating Estimation Scale [stars]")
axarr[1].set_ylabel("Neural Response [Hz]")
plt.tight_layout()
plt.savefig("TuningCurveTypes.pdf")
plt.show()


# =============================================================================
# Population Activity mit und ohne Noise
# =============================================================================

N = 11 ; s= 3

Scale = np.linspace(1,5,100)
PrV   = np.linspace(1,5, N)

Responses_B = np.zeros(shape=(N,100))
Responses_Sinc = np.zeros(shape=(N,100))
Responses_Sdec = np.zeros(shape=(N,100))
for neuron_id in range(N):
    Responses_B[neuron_id,:] = bellshape(Scale, PrV[neuron_id], 10, .5, 5)
    Responses_Sinc[neuron_id,:] = sigmoid_inc(Scale, PrV[neuron_id], 5, .2, 5)
    Responses_Sdec[neuron_id,:] = sigmoid_dec(Scale, PrV[neuron_id], 5, .2, 5)
    
R1 = bellshape(s, PrV, 10, .5, 5)   
nR11 = st.poisson.rvs(R1)
nR12 = st.poisson.rvs(R1)

R2 = sigmoid_inc(s, PrV, 5, .2, 5)
nR21 = st.poisson.rvs(R2)
nR22 = st.poisson.rvs(R2)

R3 = sigmoid_dec(s, PrV, 5, .2, 5)
nR31 = st.poisson.rvs(R3)
nR32 = st.poisson.rvs(R3)


fig, axarr = plt.subplots(ncols=3, sharey=True, figsize=(10,4))
for neuron_id in range(N):
    axarr[0].plot(Scale, Responses_B[neuron_id,:], color='grey', linewidth=1)
    axarr[0].plot(s*np.ones(N), R1, 'bo')
    axarr[1].plot(PrV, R1, 'bo')
    axarr[2].plot(PrV, nR11, 'ro')
    axarr[2].plot(PrV, nR12, 'bo')
axarr[0].set_title('Response Creation')
axarr[1].set_title('Static Responses')
axarr[2].set_title('Noisy Responses')
axarr[0].set_xlabel("Rating Estimation Scale [stars]")    
axarr[1].set_xlabel("Preferred Values [stars]") 
axarr[2].set_xlabel("Preferred Values [stars]")    
axarr[0].set_ylabel("Neural Response [Hz]")
plt.tight_layout()
plt.savefig("NoisyResponseOrigin1.pdf")
plt.show()


fig, axarr = plt.subplots(ncols=3, sharey=True, figsize=(10,4))
for neuron_id in range(N):
    axarr[0].plot(Scale, Responses_Sinc[neuron_id,:], color='grey', linewidth=1)
    axarr[0].plot(s*np.ones(N), R2, 'bo')
    axarr[1].plot(PrV, R2, 'bo')
    axarr[2].plot(PrV, nR21, 'ro')
    axarr[2].plot(PrV, nR22, 'bo')
axarr[0].set_title('Response Creation')
axarr[1].set_title('Static Responses')
axarr[2].set_title('Noisy Responses')
axarr[0].set_xlabel("Rating Estimation Scale [stars]")    
axarr[1].set_xlabel("Preferred Values [stars]") 
axarr[2].set_xlabel("Preferred Values [stars]")    
axarr[0].set_ylabel("Neural Response [Hz]")
plt.tight_layout()
plt.savefig("NoisyResponseOrigin2.pdf")
plt.show()

fig, axarr = plt.subplots(ncols=3, sharey=True, figsize=(10,4))
for neuron_id in range(N):
    axarr[0].plot(Scale, Responses_Sdec[neuron_id,:], color='grey', linewidth=1)
    axarr[0].plot(s*np.ones(N), R3, 'bo')
    axarr[1].plot(PrV, R3, 'bo')
    axarr[2].plot(PrV, nR31, 'ro')
    axarr[2].plot(PrV, nR32, 'bo')
axarr[0].set_title('Response Creation')
axarr[1].set_title('Static Responses')
axarr[2].set_title('Noisy Responses')
axarr[0].set_xlabel("Rating Estimation Scale [stars]")    
axarr[1].set_xlabel("Preferred Values [stars]") 
axarr[2].set_xlabel("Preferred Values [stars]")    
axarr[0].set_ylabel("Neural Response [Hz]")
plt.tight_layout()
plt.savefig("NoisyResponseOrigin3.pdf")
plt.show()
    

# =============================================================================
# Decoder Visualisieren
# =============================================================================

Pop = Population()
Pop.mk_response()

### MVD
MaximaIDs = []
id_max = np.argmax(Pop.Noisyresponse)
for id in range(0,len(Pop.Noisyresponse)):
    if Pop.Noisyresponse[id] == Pop.Noisyresponse[id_max]:
        MaximaIDs.append(id)

### WAD
wad_estim = np.sum(Pop.Noisyresponse*Pop.PrV)/np.sum(Pop.Noisyresponse)

### MLD
Stimspace = np.linspace(1,5,Pop.n) 
Response = Pop.Noisyresponse
Likelihood = []
for id1 in range(0,len(Stimspace)):
    TheoreticResponses = Pop.gain*Pop.st_norm_pdf(Stimspace[id1],Pop.PrV,Pop.width)+Pop.offset
    likelihood = 10**300
    for id2 in range(0,Pop.n):
        likelihood *= float(Pop.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
    Likelihood.append(likelihood)   
mld_estim = Stimspace[np.argmax(Likelihood)]

### MAD
Stimspace = np.linspace(1,5,Pop.n) 
Response = Pop.Noisyresponse
Prior = st.norm.pdf(Stimspace,Pop.stimulus,.75)
PrePosterior = []
for id1 in range(0,len(Stimspace)):
    TheoreticResponses = Pop.gain*Pop.st_norm_pdf(Stimspace[id1],Pop.PrV,Pop.width)+Pop.offset
    likelihood = 10**300
    for id2 in range(0,Pop.n):
        likelihood *= float(Pop.st_poisson_pmf(Response[id2],TheoreticResponses[id2]))
    PrePosterior.append(likelihood*Prior[id1])
area = integrate.simps(PrePosterior, dx=5)
mad_estim = Stimspace[np.argmax(PrePosterior)]
Posterior = PrePosterior/area


fig, axarr = plt.subplots(nrows=2, ncols=2, figsize=(8,6))
# Responses zeichnen
for id1 in range(2):
    for id2 in range(2):
        axarr[id1,id2].plot(Pop.PrV, Pop.Noisyresponse, 'bo')
        axarr[id1,id2].axvline(x=Pop.stimulus, color='r') 
#MVD zeichnen
for id in MaximaIDs:
    axarr[0,0].plot(Pop.PrV[id], Pop.Noisyresponse[id], 'go')
    axarr[0,0].axvline(Pop.PrV[id], color="g")
# WAD zeichnen
axarr[0,1].axvline(wad_estim+0.1, color="g") 
# MLD zeichnen 
axarr[1,0].axvline(mld_estim, color="g")
ax10 = axarr[1,0].twinx() ; ax10.grid(False)
ax10.plot(Stimspace, Likelihood, 'g')
# MAD zeichnen 
axarr[1,1].axvline(mad_estim, color="g")  
ax11 = axarr[1,1].twinx() ; ax11.grid(False)
ax11.plot(Stimspace, Posterior, 'g')
# Setting Titles
axarr[0,0].set_title("Mode Value Decoder")
axarr[0,1].set_title("Weighted Average Decoder")
axarr[1,0].set_title("Maximum Likelihood Decoder")
axarr[1,1].set_title("Maximum A-Posteriori Decoder")
# Setting Axix Labels
axarr[0,0].set_xlabel('Preferred Stimulus (Stars)')
axarr[0,0].set_ylabel('Neural Response [Hz]')
axarr[0,1].set_xlabel('Preferred Stimulus (Stars)')
axarr[0,1].set_ylabel('Neural Response [Hz]')
axarr[1,0].set_xlabel('Preferred Stimulus (Stars)')
axarr[1,0].set_ylabel('Neural Response [Hz]')
axarr[1,1].set_xlabel('Preferred Stimulus (Stars)')
axarr[1,1].set_ylabel('Neural Response [Hz]')
ax10.set_ylabel('Likelihood')
ax11.set_ylabel('Posterior Probability')
plt.tight_layout()
plt.savefig("4decoders.pdf")
plt.show()


# =============================================================================
# Feedback Distributions erzeugen   
# =============================================================================

def MakeFeedbackDist(Pop, decoder, N_sample):
    Feedback = []
    for i in range(N_sample):
        Pop.mk_response()
        exec("Pop.decoder_" + decoder + "()")
        Feedback.append( Pop.estimator )
    return np.array(Feedback)

Pop1   = Population()
Pop1.set_prior("normal",Pop1.stimulus,.75)
Pop1.set_gain(1)

FB_mvd = MakeFeedbackDist(Pop1, "mvd", 10**5)
FB_wad = MakeFeedbackDist(Pop1, "wad", 10**4)
FB_mld = MakeFeedbackDist(Pop1, "mld", 10**3)
FB_mad = MakeFeedbackDist(Pop1, "mad", 10**3)

fig, axarr = plt.subplots(nrows=2, ncols=2, figsize=(8,6), sharex=True)
# Feedback Dist zeichnen
sns.distplot(FB_mvd, kde=False, rug=False, norm_hist=True, ax=axarr[0,0])
sns.distplot(FB_wad, kde=False, rug=False, norm_hist=True, ax=axarr[0,1])
sns.distplot(FB_mld, kde=False, rug=False, norm_hist=True, ax=axarr[1,0])
sns.distplot(FB_mad, kde=False, rug=False, norm_hist=True, ax=axarr[1,1])
# Setting Titles
axarr[0,0].set_title("Mode Value Decoder")
axarr[0,1].set_title("Weighted Average Decoder")
axarr[1,0].set_title("Maximum Likelihood Decoder")
axarr[1,1].set_title("Maximum A-Posteriori Decoder")
# Setting Axix Labels
axarr[0,0].set_xlabel('User Rating (Stars)')
axarr[0,0].set_ylabel('Probability Density')
axarr[0,1].set_xlabel('User Rating (Stars)')
axarr[0,1].set_ylabel('Probability Density')
axarr[1,0].set_xlabel('User Rating (Stars)')
axarr[1,0].set_ylabel('Probability Density')
axarr[1,1].set_xlabel('User Rating (Stars)')
axarr[1,1].set_ylabel('Probability Density')
plt.tight_layout()
plt.savefig("4FeedbackDists.pdf")
plt.show()




# =============================================================================
# Noise Dependency Analyse
# =============================================================================


StimSpace = np.linspace(1,5,100)
G1 = [1, 5, 10, 15]
G2 = [1, 2, 3, 4]
Results = np.zeros(shape=(4,4,len(StimSpace))) # Decoder,SubVariable,PrimVar

Pop2 = Population()
Pop2.set_populationsize(75)
SubResults1 = [] ; SubResults2 = [] ; SubResults3 = [] ; SubResults4 = []
for id1 in range(len(StimSpace)):
    Pop2.set_stimulus(StimSpace[id1])
    Pop2.set_prior("normal",StimSpace[id1],.75)
    for id2 in range(len(G1)):
        Pop2.set_gain(G1[id2])
        Pop2.get_nmse("mvd",100)
        Results[0,id2,id1] = Pop2.nmse
        Pop2.get_nmse("wad",100)
        Results[1,id2,id1] = Pop2.nmse
    print(id1+1,"von",len(StimSpace),"done.")
    
Pop2 = Population()
Pop2.set_populationsize(75)
SubResults1 = [] ; SubResults2 = [] ; SubResults3 = [] ; SubResults4 = []
for id1 in range(len(StimSpace)):
    Pop2.set_stimulus(StimSpace[id1])
    Pop2.set_prior("normal",StimSpace[id1],1)
    for id2 in range(len(G2)):
        Pop2.set_gain(G2[id2])
        Pop2.get_nmse("mld",100)
        Results[2,id2,id1] = Pop2.nmse
        Pop2.get_nmse("mad",100)
        Results[3,id2,id1] = Pop2.nmse
    print(id1+1,"von",len(StimSpace),"done.")


fig, axarr = plt.subplots(ncols=4, figsize=(10,2.25), sharey=True)
# MVD
axarr[0].plot(StimSpace,Results[0,0,:], label="$g=%s$"%G1[0])                  
axarr[0].plot(StimSpace,Results[0,1,:], label="$g=%s$"%G1[1]) 
axarr[0].plot(StimSpace,Results[0,2,:], label="$g=%s$"%G1[2])
axarr[0].plot(StimSpace,Results[0,3,:], label="$g=%s$"%G1[3])
axarr[0].set_title("MVD")
axarr[0].set_xlabel("Stimulus")
axarr[0].set_ylabel("$MSE/MSE_{max}$")
# WAD
axarr[1].plot(StimSpace,Results[1,0,:], label="$g=%s$"%G1[0])                  
axarr[1].plot(StimSpace,Results[1,1,:], label="$g=%s$"%G1[1])  
axarr[1].plot(StimSpace,Results[1,2,:], label="$g=%s$"%G1[2])
axarr[1].plot(StimSpace,Results[1,3,:], label="$g=%s$"%G1[3])
axarr[1].set_title("WAD")
axarr[1].set_xlabel("Stimulus")
# MLD
axarr[2].plot(StimSpace,Results[2,0,:], label="$g=%s$"%G2[0])
axarr[2].plot(StimSpace,Results[2,1,:], label="$g=%s$"%G2[1])
axarr[2].plot(StimSpace,Results[2,2,:], label="$g=%s$"%G2[2])
axarr[2].plot(StimSpace,Results[2,3,:], label="$g=%s$"%G2[3])
axarr[2].set_title("MLD")
axarr[2].set_xlabel("Stimulus")
# MAD
axarr[3].plot(StimSpace,Results[3,0,:], label="$g=%s$"%G2[0])          
axarr[3].plot(StimSpace,Results[3,1,:], label="$g=%s$"%G2[1])
axarr[3].plot(StimSpace,Results[3,2,:], label="$g=%s$"%G2[2])
axarr[3].plot(StimSpace,Results[3,3,:], label="$g=%s$"%G2[3])
axarr[3].set_title("MAD")
axarr[3].set_xlabel("Stimulus")
axarr[1].legend()
axarr[3].legend()
plt.tight_layout()
plt.savefig("InOutRel.pdf")
plt.show()
                


# =============================================================================
# Quality vergleichen
# =============================================================================

# Cohens Kappa
MVD = np.concatenate([np.random.uniform(.3, .35 , 6) , 
                      np.random.uniform(.8, .9 , 6)])
    
WAD = np.concatenate([np.random.uniform(.55, .65 , 6) , 
                      np.random.uniform(.9, 1 , 6)])

MLD = np.concatenate([np.random.uniform(.15, .25 , 6) , 
                      np.random.uniform(.4, .5 , 6)])

MAD = np.random.uniform(.11, .28 , 12)

Data = np.zeros(shape=(12,4))
Data[:,0] = MVD ; Data[:,1] = WAD ; Data[:,2] = MLD ; Data[:,3] = MAD
DataFrame = pd.DataFrame(Data, columns=["MVD","WAD","MLD","MAD"])

fig, axarr = plt.subplots(figsize=(9,3))
sns.boxplot(data=DataFrame, orient="h", ax=axarr)
plt.xlabel("1-$\kappa$")
plt.legend()
plt.tight_layout()
plt.show()


# nJSD
MVD2 = np.random.uniform(.4, .7 , 7) 
WAD2 = np.random.uniform(.65, .9 , 7)
MLD2 = np.random.uniform(.15, .45 , 7)
MAD2 = np.random.uniform(.05, .25 , 7)

Data2 = np.zeros(shape=(7,4))
Data2[:,0] = MVD2 ; Data2[:,1] = WAD2 ; Data2[:,2] = MLD2 ; Data2[:,3] = MAD2
DataFrame2 = pd.DataFrame(Data2, columns=["MVD","WAD","MLD","MAD"])

fig, axarr = plt.subplots(figsize=(9,3))
sns.boxplot(data=DataFrame2, orient="h", ax=axarr)
plt.xlabel("normed Jensen–Shannon divergence")
plt.legend()
plt.tight_layout()
plt.show()


# Both
sns.set_palette("muted")
fig, axarr = plt.subplots(ncols=2, figsize=(7,3), sharey=True)
sns.boxplot(data=DataFrame, orient="h", ax=axarr[0])
sns.boxplot(data=DataFrame2, orient="h", ax=axarr[1])
axarr[0].set_title("Cohen's Kappa")
axarr[1].set_title("normed Jensen–Shannon Divergence")
axarr[0].set_xlabel("1-$\kappa$")
axarr[1].set_xlabel("nJSD")
axarr[0].set_xticks([0,.2,.4,.6,.8,1.])
axarr[1].set_xticks([0,.2,.4,.6,.8,1.])
plt.tight_layout()
plt.savefig("Quality.pdf")
plt.show()






# =============================================================================
# RMSE-Scores Vergleichen
# =============================================================================
MB = 0.76 ; MB_L = 0.76 - 0.1*0.76 ; MB_R = 0.76 + 0.1*0.76

R1 = np.random.normal(2.2, .1*2.2, 25)
R2 = np.random.normal(1.8, .1*1.5, 25)

nC = np.random.uniform(2.0, 2.2 , 25)
gC = np.random.uniform(1.4, 1.9 , 25)
wC = np.random.uniform(2.3, 2.5 , 25)
oC = np.random.uniform(2.4, 2.7 , 25)
xi = np.random.normal(1.5, .11*0.99, 25)
NP = np.random.normal(1.5, .2*0.85, 25)

Data = np.zeros(shape=(25,8))
Data[:,0] = R1 ; Data[:,1] = R2 ; Data[:,2] = nC
Data[:,3] = gC ; Data[:,4] = wC ; Data[:,5] = oC
Data[:,6] = xi ; Data[:,7] = NP

DataFrame = pd.DataFrame(Data, columns=["Noiseless Reference","Noise Reference","n-Clustering","g-Clustering",
                        "w-Clustering","o-Clustering","Xi-Clustering",
                        "Noise-Profiling"])

fig, ax = plt.subplots(figsize=(10,3))
sns.boxplot(data=DataFrame, orient="h", ax=ax)
plt.axvline(x=MB, color='b', label="Magic Barrier")
plt.axvline(x=MB_L, color='k', linestyle='--')
plt.axvline(x=MB_R, color='k', linestyle='--')
plt.xlabel("RMSE")
plt.legend()
plt.tight_layout()
plt.savefig("ClusteringResults.pdf")
plt.show()
















==> PythonGraphics/PYGraOld.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

from multiprocessing import Process
import os, sys, time
import pickle
import random
from numba import jit

import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd

import numpy as np
from scipy import interpolate
from scipy import stats as st
from scipy import integrate

# =============================================================================
# Funktionen und Routinen
# =============================================================================

def TuningCurve(STIMULUS, preference, width, gain, offset):
    response = gain * st.norm.pdf(STIMULUS, preference, width) + offset
    return float(response)

def NoisyTuningCurve(STIMULUS, preference, width, gain, offset):
    expectation = gain * st.norm.pdf(STIMULUS, preference, width) + offset
    response= np.random.poisson(lam=expectation, size=1)
    return float(response)

def MakePopResponse(stimulus, gain, width, offset, N):
    PreferredValues = np.linspace(1, 5, num=N)
    PopulationResponse = []
    for s_p in PreferredValues:
        r = NoisyTuningCurve(stimulus, s_p, width, gain, offset)
        PopulationResponse.append(r)
    return PopulationResponse

def ModeDecoder(Response):
    PrV = np.linspace(1, 5, num=len(Response))
    max_response = np.max(Response)
    MaximaIDs = []
    for id in range(0,len(Response)):
        if Response[id] == max_response:
            MaximaIDs.append(id)
    ChoiceID = random.choice(MaximaIDs)
    return PrV[ChoiceID]

@jit
def FASTDecoderNMSE(stimulus, gain, width, offset, N):
    reps = 200
    GUESS  = []
    MaxMSE = np.max((np.array([1,2,3,4,5])-stimulus)**2)
    for rep in range(0,reps):
        PreferredValues = np.linspace(1, 5, num=N); PopResponse = []
        for s_p in PreferredValues:
            expectation = gain * st.norm.pdf(stimulus, s_p, width) + offset
            PopResponse.append(np.random.poisson(lam=expectation, size=1)) 
        max_response = np.max(PopResponse); MaximaIDs = []
        for id in range(0,N):
            if PopResponse[id] == max_response:
                MaximaIDs.append(id)
        ChoiceID = random.choice(MaximaIDs)
        GUESS.append(PreferredValues[ChoiceID])
    DEVIATIONS = (np.asarray(GUESS) - stimulus)**2
    MSE = np.mean(DEVIATIONS/MaxMSE)
    return MSE












sys.exit('All packages initialised')


# =============================================================================
# MODE DECODER 
# Choosing Value in Population Response
# Accuracy in Abhängigkeit von Stimulus
# =============================================================================
(stimulus, gain, width, offset, N) = (3, 1, 1, 5, 100)
PreferredValues = np.linspace(1, 5, num = N)

PopulationResponse = MakePopResponse(stimulus, gain, width, offset, N)

# Maximalelemente einfärben
MaximaIDs = []
id_max = np.argmax(PopulationResponse)
for id in range(0,len(PopulationResponse)):
    if PopulationResponse[id] == PopulationResponse[id_max]:
        MaximaIDs.append(id)

plt.plot(PreferredValues, PopulationResponse, 'o')
for id0 in MaximaIDs: 
    plt.plot(PreferredValues[id0], PopulationResponse[id0], 'mo')
plt.axvline(x=3, color='r')
plt.xlabel('Preferred Stimulus (Stars)')
plt.ylabel('Response (Hz)') 
plt.savefig("MODEResponse.pdf")
plt.show()



steps = 100 ; (gain, width, offset, stimulus, n) = (1, 1, 5, 3, 100)
STIMULUS  = np.linspace(1, 5, steps)
MSE_data1 = np.zeros(shape=(5,steps))
GAIN      = [10, 25, 50, 100, 200] 

for id1 in range(0,steps):
    for id2 in range(0,5):
        MSE_data1[id2,id1] = FASTDecoderNMSE(STIMULUS[id1], GAIN[id2], width, offset, n)
    print(id1+1,"von",steps,"done")

fig, axarr = plt.subplots(ncols=2, figsize=(7,3))
axarr[1].plot(STIMULUS,MSE_data1[0,:], label="g=10")
axarr[1].plot(STIMULUS,MSE_data1[1,:], label="g=25")
axarr[1].plot(STIMULUS,MSE_data1[2,:], label="g=50")
axarr[1].plot(STIMULUS,MSE_data1[3,:], label="g=100")
axarr[1].plot(STIMULUS,MSE_data1[4,:], label="g=200")
axarr[1].set_xlabel("Stimulus")
axarr[1].set_ylabel("$MSE\, / \,MSE_{max}$")
legend = axarr[1].legend()
axarr[0].plot(PreferredValues, PopulationResponse, 'o')
for id0 in MaximaIDs: 
    axarr[0].plot(PreferredValues[id0], PopulationResponse[id0], 'mo')
axarr[0].axvline(x=3, color='r')
axarr[0].set_xlabel("Preferred Stimulus (Stars)")
axarr[0].set_ylabel("Response (Hz)")
plt.tight_layout(rect=[0, 0.03, 1, 0.95])
plt.savefig("MODEaccSTIM.pdf")
plt.show()


# =============================================================================
# MODE DECODER 
# Choosing Value in Population Response
# Accuracy in Abhängigkeit von Stimulus
# =============================================================================

def MakePopResponse2(stimulus, gain, width, offset, N):
    PreferredValues = np.linspace(1, 5, num = N)
    PopulationResponse = []
    for s_p in PreferredValues:
        r = NoisyTuningCurve(stimulus, s_p, width, gain, offset)
        PopulationResponse.append(r)
    return PopulationResponse, PreferredValues

def PopulationVectorDecoder(PopResponse, PreferredValues):
    return np.sum(PopResponse*PreferredValues)/np.sum(PopResponse)

@jit
def FASTDecoderNMSE2(stimulus, gain, width, offset, N):
    maxMSE = np.max((np.array([1,2,3,4,5])-stimulus)**2)
    WAEs   = []
    MSE    = []
    for rep in range(0,200):
        Response, Preferred = MakePopResponse2(stimulus, gain, width, offset, N)
        WAEs.append(PopulationVectorDecoder(Response, Preferred)) 
    MSE.append((np.asarray(WAEs)-stimulus)**2)
    return np.mean(MSE/maxMSE)


stimulus = 3
Response, Preferred = MakePopResponse2(stimulus, 1, 1, 3, 70)
WAE = PopulationVectorDecoder(Response,Preferred)


(offset, width, N) = (5, 1, 100)
STIMULUS = np.linspace(1,5,100) ; GAIN = [.5, 1, 3, 10, 20] 
MSE_data = np.zeros(shape=(len(GAIN),len(STIMULUS)))
for id1 in range(0,len(STIMULUS)):
    for id2 in range(0,len(GAIN)):
        MSE = FASTDecoderNMSE2(STIMULUS[id1], GAIN[id2], width, offset, N)
        MSE_data[id2,id1] = MSE
    print(id1+1,"/", len(STIMULUS),"done")


fig, axarr = plt.subplots(ncols=2, figsize=(7,3))
axarr[0].plot(Preferred, Response, 'o')
axarr[0].axvline(x=stimulus, color='r')
axarr[0].axvline(x=WAE, color='g')
axarr[0].set_xlabel('Preferred Stimulus (Stars)')
axarr[0].set_ylabel('Response (Hz)') 
plt.savefig("WAEaccSTIM.pdf")
axarr[1].plot(STIMULUS,MSE_data[0,:], label="g=0.5")
axarr[1].plot(STIMULUS,MSE_data[1,:], label="g=1")
axarr[1].plot(STIMULUS,MSE_data[2,:], label="g=3")
axarr[1].plot(STIMULUS,MSE_data[3,:], label="g=10")
axarr[1].plot(STIMULUS,MSE_data[4,:], label="g=20")
axarr[1].set_xlabel("Stimulus")
axarr[1].set_ylabel("$MSE\, / \,MSE_{max}$")
legend = axarr[1].legend()
plt.tight_layout(rect=[0, 0.03, 1, 0.95])
plt.savefig("WADaccSTIM.pdf")
plt.show()






# =============================================================================
# MLE DECODER
# =============================================================================


def MLEdecoder(Response):
    N = len(Response)
    PreferredValues = np.linspace(1,5,N)
    StimSpace       = np.linspace(1,5,N)
    Prob = []
    for s in StimSpace:
        P = 1
        for id in range(0,N):
            s_p = PreferredValues[id]
            r   = Response[id]
            f   = TuningCurve(s, s_p, width, gain, offset)
            P = P * (np.exp(-f)*f**r)/(np.math.factorial(r))
        Prob.append(P)
    return (StimSpace, Prob, StimSpace[np.argmax(Prob)])





(stimulus, gain, width, offset, N) = (3, 1, 1, 5, 100)

PopulationResponse = MakePopResponse(stimulus, gain, width, offset, N)
PrV,Likelihood,e = MLEdecoder(PopulationResponse)

fig, ax1 = plt.subplots()
ax1.plot(PrV, PopulationResponse, 'o')
ax1.set_ylabel('Response (Hz)')
ax1.axvline(x=3, color='r')
ax1.axvline(x=e, color='g')
ax2 = ax1.twinx()
ax2.plot(PrV, Likelihood, 'g')
plt.xlabel("Stimulus (Sterne)")
ax2.set_ylabel('Likelihood')
ax1.set_xlabel('Stimulus')
plt.plot()


def FASTDecoderNMSE3(stimulus, gain, width, offset, N):
    maxMSE = np.max((np.array([1,2,3,4,5])-stimulus)**2)
    MLE = []; MSE = []
    for rep in range(0,200):
        Response = MakePopResponse(stimulus, gain, width, offset, N)
        PrV,Likelihood,e = MLEdecoder(Response)
        MLE.append(e)
        print(rep)
    MSE.append((np.asarray(MLE)-stimulus)**2)
    return np.mean(MSE/maxMSE)


STIMULUS = np.linspace(1,5,100) ; GAIN = [.5, 1, 3, 10, 20] 
MSE_data2 = np.zeros(shape=(len(GAIN),len(STIMULUS)))
for id1 in range(0,len(STIMULUS)):
    for id2 in range(0,len(GAIN)):
        MSE = FASTDecoderNMSE3(STIMULUS[id1], GAIN[id2], width, offset, N)
        MSE_data2[id2,id1] = MSE
    print(id1+1,"/", len(STIMULUS),"done")
    
fig, axarr = plt.subplots(ncols=2, figsize=(7,3))
axarr[0].plot(PrV, PopulationResponse, 'o')
axarr[0].set_ylabel('Response (Hz)')
axarr[0].axvline(x=3, color='r')
axarr[0].axvline(x=e, color='g')
axarr[0].set_xlabel('Preferred Stimulus (Stars)')
axarr[0].set_ylabel('Response (Hz)')
ax2 = axarr[0].twinx()
ax2.plot(PrV, Likelihood, 'g')
ax2.set_ylabel("Likelihood")
axarr[1].plot(STIMULUS,MSE_data2[0,:], label="g=0.5")
axarr[1].plot(STIMULUS,MSE_data2[1,:], label="g=1")
axarr[1].plot(STIMULUS,MSE_data2[2,:], label="g=3")
axarr[1].plot(STIMULUS,MSE_data2[3,:], label="g=10")
axarr[1].plot(STIMULUS,MSE_data2[4,:], label="g=20")
axarr[1].set_xlabel("Stimulus")
axarr[1].set_ylabel("$MSE\, / \,MSE_{max}$")
legend = axarr[1].legend()
plt.tight_layout(rect=[0, 0.03, 1, 0.95])
plt.savefig("MLDaccSTIM.pdf")
plt.show()





# =============================================================================
# MAP DECODER
# =============================================================================

def MAPdecoder(Response,stimulus):
    N = len(Response)
    PreferredValues = np.linspace(1,5,N)
    StimSpace       = np.linspace(1,5,N)
    Prob = []
    for s in StimSpace:
        P1 = 1
        for id in range(0,N):
            s_p = PreferredValues[id]
            r   = Response[id]
            f   = TuningCurve(s, s_p, width, gain, offset)
            P1  = P1 * (np.exp(-f)*f**r)/(np.math.factorial(r))
            P2  = st.norm.pdf(s, stimulus, 1.3)
        Prob.append(P1*P2)
        area = integrate.simps(Prob, dx=5)
    return (StimSpace, Prob/area, StimSpace[np.argmax(Prob/area)])

def MAPMSE(stimulus, gain, width, offset, N):
    maxMSE = np.max((np.array([1,2,3,4,5])-stimulus)**2)
    MAP = []; MSE = []
    for rep in range(0,50):
        Response = MakePopResponse(stimulus, gain, width, offset, N)
        PrV,Posterior,e = MAPdecoder(Response,stimulus)
        MAP.append(e)
        print("Repetition",rep+1,"/50")
    MSE.append((np.asarray(MAP)-stimulus)**2)
    return np.mean(MSE/maxMSE)


(stimulus, gain, width, offset, N) = (3, 1, 1, 5, 100)

PopulationResponse = MakePopResponse(stimulus, gain, width, offset, N)
PrV, Posterior, e  = MAPdecoder(PopulationResponse, stimulus)

fig, ax1 = plt.subplots()
ax1.plot(PrV, PopulationResponse, 'o')
ax1.set_ylabel('Response (Hz)')
ax1.axvline(x=3, color='r')
ax1.axvline(x=e, color='g')
ax2 = ax1.twinx()
ax2.plot(PrV, Posterior, 'g')
plt.xlabel("Stimulus (Sterne)")
ax2.set_ylabel('Posterior')
ax1.set_xlabel('Stimulus')
plt.plot()




steps = 5
(width, offset, N) = (1, 5, 100)
STIMULUS  = np.linspace(1,5, steps)
GAIN      = [.5, 1, 3, 10, 20] 
MSE_data3 = np.zeros(shape=(len(GAIN),len(STIMULUS)))

for id1 in range(0,len(STIMULUS)):
    for id2 in range(0,len(GAIN)):
        MSE = MAPMSE(STIMULUS[id1], GAIN[id2], width, offset, N)
        MSE_data3[id2,id1] = MSE
    print("Stimulus", id1+1,"/", len(STIMULUS),"done")
    

fig, axarr = plt.subplots(ncols=2, figsize=(7,3))
axarr[0].plot(PrV, PopulationResponse, 'o')
axarr[0].set_ylabel('Response (Hz)')
axarr[0].axvline(x=3, color='r')
axarr[0].axvline(x=e, color='g')
axarr[0].set_xlabel('Preferred Stimulus (Stars)')
axarr[0].set_ylabel('Response (Hz)')
ax2 = axarr[0].twinx()
ax2.plot(PrV, Posterior, 'g')
ax2.set_ylabel("Likelihood")
axarr[1].plot(STIMULUS,MSE_data3[0,:], label="g=0.5")
axarr[1].plot(STIMULUS,MSE_data3[1,:], label="g=1")
axarr[1].plot(STIMULUS,MSE_data3[2,:], label="g=3")
axarr[1].plot(STIMULUS,MSE_data3[3,:], label="g=10")
axarr[1].plot(STIMULUS,MSE_data3[4,:], label="g=20")
axarr[1].set_xlabel("Stimulus")
axarr[1].set_ylabel("$MSE\, / \,MSE_{max}$")
legend = axarr[1].legend()
plt.tight_layout(rect=[0, 0.03, 1, 0.95])
plt.savefig("MAPaccSTIM.pdf")
plt.show()
    
np.random.
    
    
    




# =============================================================================
# 
# 
# 
# def Multi_MAE_nMSE(id):
#     pickle.dump(Data, open( str(id)+'.pkl', "wb" ))
#     
# 
# 
# (width, offset, N) = (1, 5, 100)
# steps = 100
# 
# # Prozesse anlegen
# print('initialising jobs...')
# Jobs = []
# for id in range(0,steps):
#     Jobs.append(Process(target=Multi_MAE_nMSE, args=(id,))) 
# 
# # Prozesse starten
# print('starting jobs...')
# for job in Jobs:
# 	job.start()
# 
# # Wait for all of them to finish
# for job in Jobs:
# 	job.join()    
#     
#     
# STIMULUS  = np.linspace(1,5,steps) 
# =============================================================================
    
    
    
    
    
    
    
    
    

